Astrometric and Spectroscopic Analysis of IC 2714: An Open Cluster Hosting a Lithium-Rich Giant

Open clusters serve as laboratories to study and evaluate stellar evolution and Galactic chemical evolution models. Chemical peculiarities, such as lithium-rich giants, are rarely observed in these stellar systems. This work focuses on eight red giants (#005, #028, #034, #053, #087, #121, #126, and #190) previously reported as members of the Galactic cluster IC 2714. We conducted a detailed investigation using high-resolution spectroscopy, supplemented with data from the Gaia DR3 catalog. Besides deriving the cluster's fundamental parameters, we provide the most thorough chemical characterization of IC 2714 to date, reporting the abundance of 23 species, including light elements (Li, C, N, O), odd-Z elements (Na, Al), $\alpha$-elements (Si, Ca, Ti, Mg), iron-peak elements (Sc, Cr, Ni), $\textit{s}$-process-dominated elements (Y, Zr, Ba, La, Ce, Nd) and $\textit{r}$-process elements (Sm, Eu). We also present the carbon isotopic ratios $^{12}$C/$^{13}$C for the first time for seven stars. One particular star (#087) exhibits a high lithium abundance ($\log \varepsilon$(Li)$_{\rm NLTE}$ = $+$1.54 dex) and a slightly higher projected rotational velocity ($v \sin i$ = 6.7 km s$^{-1}$). Our results suggest that the analyzed stars are in the core-helium-burning phase of evolution, where the most lithium-rich giants are found. Combining astrometric probabilities and chemical abundances, we conclude that two giants (#028 and #034) might not be cluster members.

==> anc/elemental_linelist_final.csv <==
element, lambda  , chi  , loggf , EW_IC2714-5, EW_IC2714-28, EW_IC2714-34, EW_IC2714-53, EW_IC2714-87, EW_IC2714-121, EW_IC2714-126, EW_IC2714-190
   11.0, 5889.951, 0.000, 0.108 , 738.400    , 1013.000    , 1163.000    , 733.40      , 665.900     , 785.100      , 884.900      , 705.000
   11.0, 5895.924, 0.000, -0.194, 582.200    , 902.100     , 666.500     , 564.30      , 495.200     , 553.200      , 587.800      , 537.800
   12.0, 4730.040, 4.340, -2.39 , -          , -           , -           , 94.100      , -           , -            , -            , 86.600
   12.0, 5711.100, 4.340, -1.75 , 129.400    , 167.500     , 151.200     , -           , 136.600     , 152.000      , 146.500      , -
   12.0, 8712.690, 5.930, -1.26 , -          , 49.700      , -           , -           , 49.800      , 84.100       , -            , 74.600
   12.0, 8717.830, 5.910, -0.97 , 92.000     , 116.500     , 98.600      , 97.000      , 64.200      , 125.700      , 114.200      , 98.900
   12.0, 8736.040, 5.940, -0.34 , 122.100    , 149.900     , 144.800     , 133.200     , 159.200     , 162.500      , 163.100      , 149.300
   13.0, 6696.023, 3.143, -1.569, 69.800     , 101.700     , 80.800      , 62.800      , 54.500      , 75.800       , 76.100       , 58.900
   13.0, 8772.865, 4.022, -0.17 , 111.000    , 106.700     , 104.500     , 115.400     , 84.500      , 106.800      , 79.200       , 110.100
   14.0, 5645.613, 4.930, -2.043, 69.800     , -           , -           , 68.000      , 82.100      , -            , 75.200       , 69.800
   14.0, 5665.555, 4.920, -1.94 , 73.400     , -           , 58.900      , 71.800      , 74.800      , 79.500       , 79.000       , 82.700
   14.0, 5684.484, 4.954, -1.553, 83.700     , -           , 83.400      , 76.200      , -           , 84.100       , -            , -
   14.0, 5690.425, 4.930, -1.773, 62.000     , 84.500      , 66.800      , 68.100      , 80.100      , 75.000       , 83.400       , 79.500
   14.0, 5701.104, 4.930, -1.953, 53.800     , 72.400      , 59.400      , -           , 64.800      , 63.400       , 78.400       , 65.800
   14.0, 5772.146, 5.082, -1.653, 83.500     , 96.000      , 76.600      , 79.200      , 84.900      , 96.600       , 84.900       , 85.000
   14.0, 5793.073, 4.930, -1.963, 56.600     , 81.900      , 59.400      , 64.100      , 72.200      , 76.300       , 77.900       , 76.100
   14.0, 5948.541, 5.082, -1.13 , 107.500    , 117.500     , 95.100      , 112.300     , 111.700     , 109.600      , 116.000      , 115.900
   14.0, 6741.628, 5.984, -1.653, 25.800     , -           , 22.400      , 24.300      , 41.400      , 40.800       , 27.700       , -
   20.0, 5588.749, 2.526, 0.358 , 177.400    , -           , -           , -           , -           , 205.700      , 181.600      , -
   20.0, 5590.114, 2.521, -0.571, 137.000    , -           , 144.100     , 125.600     , 128.400     , -            , 120.600      , 126.100
   20.0, 5867.562, 2.933, -1.57 , 39.600     , 87.600      , 67.800      , 47.900      , 58.700      , 67.300       , 50.800       , 58.900
   20.0, 6166.439, 2.521, -1.142, 96.800     , 147.800     , 127.600     , 103.100     , 101.200     , 125.400      , 107.400      , 111.400
   20.0, 6169.042, 2.523, -0.797, 116.100    , 181.700     , 151.300     , 128.300     , 126.700     , 138.900      , -            , 128.000
   20.0, 6169.563, 2.526, -0.478, 132.100    , 194.300     , 165.900     , 150.500     , 142.900     , 153.600      , 145.400      , 141.300
   20.0, 6455.598, 2.523, -1.29 , 92.600     , 149.300     , 109.600     , 93.500      , 94.600      , 121.900      , 100.500      , 108.100
   20.0, 6471.662, 2.526, -0.686, 131.100    , 173.000     , 153.900     , 125.500     , 128.700     , 144.500      , 137.100      , 133.800
   20.0, 6493.781, 2.521, -0.109, 173.100    , 224.400     , 196.200     , 170.300     , 165.800     , 193.200      , -            , -
   20.0, 6499.650, 2.523, -0.818, 118.500    , 176.100     , 144.000     , 121.000     , 120.300     , 146.900      , 123.200      , 128.500
   22.0, 4759.270, 2.256, 0.59  , -          , -           , 114.600     , 80.800      , -           , -            , -            , -
   22.0, 4913.613, 1.873, 0.22  , 91.500     , 156.900     , 133.000     , 95.800      , 90.700      , 123.900      , 96.500       , -
   22.0, 4981.731, 0.848, 0.57  , 168.100    , -           , -           , 176.000     , 170.500     , 208.200      , -            , -
   22.0, 5219.702, 0.021, -2.22 , -          , 183.800     , -           , 87.200      , -           , 128.400      , 91.900       , 99.100
   22.0, 5426.250, 0.021, -2.95 , -          , 145.400     , 117.600     , 44.600      , 39.900      , 79.800       , 48.100       , 54.100
   22.0, 5471.192, 1.443, -1.42 , -          , 103.400     , 80.900      , 41.800      , 34.800      , 71.300       , 42.200       , 43.600
   22.0, 5689.460, 2.297, -0.36 , 36.430     , 104.100     , 77.100      , 41.800      , 42.400      , 65.100       , 34.900       , -
   22.0, 5716.450, 2.297, -0.72 , 19.470     , 81.000      , 57.400      , 26.000      , 22.000      , 42.800       , 23.300       , 26.900
   22.0, 5739.469, 2.249, -0.61 , 28.260     , 80.200      , -           , 29.900      , 28.000      , 48.400       , 23.800       , 31.600
   22.0, 5903.315, 1.067, -2.089, 30.070     , 107.400     , 80.400      , 30.200      , 23.200      , 56.900       , 30.500       , 36.800
   22.0, 5918.536, 1.067, -1.64 , 50.300     , 126.700     , 109.800     , 55.100      , -           , 86.400       , -            , -
   22.0, 5937.809, 1.067, -1.94 , 41.630     , 114.800     , 89.500      , 39.200      , 30.800      , 68.400       , 28.200       , 32.900
   22.0, 5978.541, 1.873, -0.44 , 76.100     , 138.500     , 112.400     , 72.100      , 63.200      , 97.100       , 61.100       , 63.900
   22.0, 6064.626, 1.046, -1.888, 43.860     , 125.400     , 101.500     , 41.700      , -           , 79.600       , 45.300       , 52.300
   22.0, 6091.171, 2.267, -0.32 , 48.140     , 110.200     , 85.000      , 44.300      , 45.900      , 73.700       , 49.900       , 47.400
   22.0, 6126.216, 1.067, -1.368, 71.770     , 157.000     , 130.000     , 71.800      , 68.900      , -            , 81.400       , 79.500
   22.0, 6312.236, 1.460, -1.55 , 26.550     , 102.900     , 86.300      , 33.000      , 30.000      , 61.600       , 32.000       , 31.200
   22.0, 6336.099, 1.443, -1.69 , 21.140     , 105.300     , 79.000      , 30.700      , -           , 61.100       , 24.100       , 26.300
   22.0, 6497.684, 1.443, -2.02 , -          , -           , 63.600      , 21.900      , -           , -            , -            , -
   22.0, 6554.223, 1.443, -1.15 , 66.300     , -           , 119.300     , 68.700      , 54.200      , -            , 66.500       , 70.200
   22.0, 6599.105, 0.900, -2.029, 40.700     , 140.300     , 108.300     , 44.000      , 43.600      , 81.600       , 48.000       , 52.600
   22.0, 8692.330, 1.046, -2.13 , -          , -           , -           , 39.000      , -           , -            , -            , -
   24.0, 4936.335, 3.113, -0.25 , 74.600     , 122.800     , 95.000      , 69.200      , 70.100      , 90.600       , 71.200       , 78.800
   24.0, 4953.717, 3.122, -1.48 , 21.900     , 59.400      , 32.600      , -           , 21.300      , 31.800       , -            , -
   24.0, 5238.961, 2.709, -1.27 , 47.000     , -           , 65.500      , -           , -           , -            , -            , -
   24.0, 5287.178, 3.438, -0.87 , 35.700     , 64.600      , 46.300      , 34.200      , 31.500      , 52.900       , 27.100       , -
   24.0, 5296.691, 0.983, -1.36 , 153.200    , 250.800     , 201.000     , 143.700     , 139.700     , 179.600      , 153.200      , 148.700
   24.0, 5628.642, 3.422, -0.74 , 32.600     , 73.200      , 46.300      , 39.600      , 36.300      , 48.600       , 32.600       , 30.800
   24.0, 5719.815, 3.013, -1.58 , 21.200     , 57.600      , 38.400      , 19.400      , -           , 35.900       , -            , -
   26.0, 4494.570, 2.200, -1.14 , 276.000    , -           , -           , -           , -           , -            , -            , -
   26.0, 4920.503, 2.832, 0.07  , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 4924.770, 2.279, -2.2  , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 4939.687, 0.859, -3.33 , -          , -           , -           , 168.000     , -           , -            , -            , -
   26.0, 4946.089, 3.368, -1.01 , -          , -           , -           , 36.000      , 131.980     , -            , 149.010      , 144.56
   26.0, 4966.089, 3.332, -0.84 , -          , -           , -           , 161.000     , -           , -            , -            , -
   26.0, 4968.698, 3.640, -1.63 , -          , -           , -           , 147.000     , -           , -            , -            , -
   26.0, 4973.012, 3.960, -0.85 , -          , -           , -           , 135.000     , -           , -            , -            , -
   26.0, 4988.950, 4.154, -0.79 , -          , -           , 107.170     , 130.000     , -           , -            , -            , -
   26.0, 5002.793, 3.396, -1.44 , -          , -           , -           , 105.000     , -           , -            , -            , -
   26.0, 5012.793, 4.283, -1.64 , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 5014.943, 3.943, -0.27 , -          , -           , -           , 122.000     , -           , -            , -            , -
   26.0, 5022.236, 3.984, -0.49 , -          , -           , -           , 127.000     , -           , -            , -            , -
   26.0, 5029.618, 3.984, -1.9  , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 5031.915, 4.371, -1.52 , -          , -           , -           , 39.000      , -           , -            , -            , -
   26.0, 5044.211, 2.851, -2.04 , -          , -           , -           , 114.000     , -           , -            , -            , -
   26.0, 5049.820, 2.278, -1.35 , -          , -           , -           , 198.000     , -           , -            , -            , -
   26.0, 5051.635, 0.915, -2.78 , -          , -           , -           , 227.000     , -           , -            , -            , -
   26.0, 5074.748, 4.220, -0.16 , -          , -           , -           , 133.000     , -           , -            , -            , -
   26.0, 5110.413, 0.000, -3.76 , -          , -           , -           , 202.000     , -           , -            , -            , -
   26.0, 5123.720, 1.010, -3.07 , -          , -           , -           , 153.000     , -           , -            , -            , -
   26.0, 5125.117, 4.220, -0.08 , -          , -           , -           , 165.000     , -           , -            , -            , -
   26.0, 5133.689, 4.178, 0.201 , -          , -           , -           , 172.000     , -           , -            , -            , -
   26.0, 5150.840, 0.990, -3.0  , -          , -           , -           , 168.000     , -           , -            , -            , -
   26.0, 5151.911, 1.011, -3.32 , -          , -           , -           , 150.000     , -           , -            , -            , -
   26.0, 5159.058, 4.283, -0.65 , -          , -           , -           , 63.000      , -           , -            , -            , -
   26.0, 5162.273, 4.178, 0.079 , -          , -           , -           , 138.000     , -           , -            , -            , -
   26.0, 5171.596, 1.485, -1.76 , -          , -           , -           , 202.000     , -           , -            , -            , -
   26.0, 5194.942, 1.557, -2.09 , -          , -           , -           , 182.000     , -           , -            , -            , -
   26.0, 5198.711, 2.223, -2.14 , -          , -           , -           , 141.000     , -           , -            , -            , -
   26.0, 5202.336, 2.176, -1.84 , -          , -           , -           , 206.000     , -           , -            , -            , -
   26.0, 5232.940, 2.940, -0.08 , -          , -           , -           , 271.000     , -           , -            , -            , -
   26.0, 5242.491, 3.634, -0.97 , -          , -           , -           , 109.000     , -           , -            , -            , -
   26.0, 5250.209, 0.121, -4.92 , -          , -           , -           , 140.000     , -           , -            , -            , -
   26.0, 5253.030, 2.278, -3.79 , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 5281.790, 3.038, -0.83 , 196.000    , -           , -           , 173.000     , -           , -            , -            , -
   26.0, 5288.525, 3.694, -1.51 , 102.000    , -           , -           , 83.000      , -           , -            , -            , -
   26.0, 5302.307, 3.283, -0.74 , 180.000    , -           , -           , 147.000     , -           , -            , -            , -
   26.0, 5307.361, 1.608, -2.97 , 151.000    , -           , -           , 129.000     , -           , -            , -            , -
   26.0, 5315.051, 4.371, -1.4  , 71.000     , 71.000      , -           , 25.000      , -           , -            , -            , -
   26.0, 5321.108, 4.434, -1.19 , 69.000     , 79.000      , -           , 54.000      , -           , -            , -            , -
   26.0, 5322.041, 2.279, -2.84 , 110.000    , 144.000     , -           , 95.000      , -           , -            , -            , -
   26.0, 5339.929, 3.266, -0.68 , 185.000    , -           , -           , 167.000     , -           , -            , -            , -
   26.0, 5341.024, 1.608, -1.95 , 275.000    , -           , -           , 259.000     , -           , -            , -            , -
   26.0, 5353.374, 4.103, -0.68 , 177.000    , -           , -           , 159.000     , -           , -            , -            , -
   26.0, 5364.871, 4.445, 0.23  , 149.000    , -           , -           , 131.000     , -           , -            , -            , -
   26.0, 5367.467, 4.415, 0.439 , 149.000    , -           , -           , 140.000     , -           , -            , -            , -
   26.0, 5369.962, 4.371, 0.54  , 146.000    , -           , -           , 149.000     , -           , -            , -            , -
   26.0, 5371.490, 0.958, -1.65 , 352.000    , -           , -           , 333.000     , -           , -            , -            , -
   26.0, 5373.709, 4.473, -0.71 , 91.000     , 105.000     , -           , 81.000      , -           , -            , -            , -
   26.0, 5389.479, 4.415, -0.25 , 113.000    , -           , -           , 96.000      , -           , -            , -            , -
   26.0, 5393.168, 3.241, -0.72 , 189.000    , -           , -           , 170.000     , -           , -            , -            , -
   26.0, 5400.502, 4.371, -0.1  , 189.000    , -           , -           , 180.000     , -           , -            , -            , -
   26.0, 5405.775, 0.990, -1.85 , 275.000    , -           , -           , -           , -           , -            , -            , -
   26.0, 5410.910, 4.473, 0.4   , 132.000    , -           , -           , 145.000     , -           , -            , -            , -
   26.0, 5417.033, 4.415, -1.53 , 62.000     , 67.000      , -           , 50.000      , -           , -            , -            , -
   26.0, 5434.524, 1.011, -2.12 , 243.000    , -           , -           , 232.000     , -           , -            , -            , -
   26.0, 5441.339, 4.312, -1.58 , 62.000     , 73.000      , -           , 49.000      , -           , -            , -            , -
   26.0, 5445.042, 4.386, 0.041 , 139.000    , 157.000     , -           , 131.000     , -           , -            , -            , -
   26.0, 5446.917, 0.990, -1.91 , 275.000    , -           , -           , 263.000     , -           , -            , -            , -
   26.0, 5487.746, 4.320, -0.65 , 164.000    , -           , -           , 139.000     , -           , -            , -            , -
   26.0, 5497.516, 1.011, -2.84 , 216.000    , -           , -           , 207.000     , -           , -            , -            , -
   26.0, 5506.779, 0.990, -2.8  , 203.000    , -           , -           , 185.000     , -           , -            , -            , -
   26.0, 5522.447, 4.209, -1.4  , 71.000     , 84.000      , -           , 61.000      , -           , -            , -            , -
   26.0, 5531.984, 4.913, -1.46 , 38.000     , -           , -           , -           , 37.170      , -            , -            , -
   26.0, 5532.747, 3.573, -2.0  , 124.000    , -           , -           , 114.000     , -           , -            , -            , -
   26.0, 5554.895, 4.548, -0.38 , 135.000    , 148.000     , -           , 125.000     , -           , -            , -            , -
   26.0, 5560.212, 4.434, -1.04 , 67.000     , -           , -           , 69.000      , -           , -            , 80.250       , -
   26.0, 5563.600, 4.191, -0.84 , 146.000    , -           , -           , 137.000     , -           , -            , -            , -
   26.0, 5567.391, 2.608, -2.56 , 128.000    , -           , -           , 120.000     , -           , -            , -            , -
   26.0, 5569.618, 3.417, -0.49 , 175.000    , -           , -           , 174.000     , 175.140     , -            , 189.900      , -
   26.0, 5572.842, 3.396, -0.28 , 244.000    , -           , -           , 221.000     , -           , -            , -            , -
   26.0, 5576.089, 3.430, -0.85 , 148.000    , -           , 157.530     , 140.000     , -           , -            , -            , -
   26.0, 5584.765, 3.573, -2.17 , 71.000     , -           , -           , 67.000      , 58.160      , -            , 69.400       , 71.26
   26.0, 5624.022, 4.386, -1.33 , 65.000     , 93.000      , 77.720      , 54.000      , 73.620      , 86.010       , 82.070       , -
   26.0, 5633.947, 4.991, -0.12 , 99.000     , 94.000      , 85.630      , 74.000      , 88.600      , -            , 96.770       , -
   26.0, 5635.823, 4.256, -1.74 , 65.000     , 73.000      , 59.480      , 47.000      , 50.070      , 65.190       , 52.370       , 61.74
   26.0, 5638.262, 4.220, -0.72 , 109.000    , 122.000     , 106.690     , 89.000      , 96.080      , -            , 109.490      , -
   26.0, 5658.816, 3.396, -0.81 , -          , -           , -           , -           , -           , -            , -            , -
   26.0, 5686.530, 4.548, -0.45 , 106.000    , 121.000     , 101.000     , 98.000      , 100.120     , 107.700      , 112.780      , 99.51
   26.0, 5691.497, 4.301, -1.37 , 75.000     , 94.000      , 78.220      , 66.000      , 75.150      , -            , -            , 83.84
   26.0, 5705.465, 4.301, -1.36 , 71.000     , 83.000      , 68.120      , 55.000      , 63.600      , 73.490       , 70.650       , 69.68
   26.0, 5717.833, 4.284, -0.979, 111.000    , 120.000     , 98.590      , 87.000      , -           , -            , -            , -
   26.0, 5731.762, 4.256, -1.15 , -          , 115.000     , 85.760      , 83.000      , 78.580      , 97.510       , 103.060      , 93.12
   26.0, 5762.992, 4.209, -0.41 , 154.000    , -           , -           , 152.000     , -           , -            , -            , -
   26.0, 5775.080, 4.220, -1.3  , 94.000     , 97.000      , 87.840      , 81.000      , 81.940      , 99.110       , 94.180       , 91.0
   26.0, 5791.018, 3.211, -2.27 , -          , -           , -           , 121.000     , -           , -            , 108.360      , -
   26.0, 5806.725, 4.607, -0.9  , 76.000     , 93.000      , 79.840      , 74.000      , -           , 90.680       , 83.320       , 90.0
   26.0, 5814.808, 4.283, -1.82 , -          , 58.000      , 51.430      , 33.000      , 39.880      , 56.750       , 47.100       , 53.91
   26.0, 5848.129, 4.607, -0.9  , 70.000     , 94.000      , 80.180      , 66.000      , 69.670      , 87.980       , 77.730       , 80.86
   26.0, 5852.219, 4.548, -1.18 , 68.000     , -           , -           , 61.000      , 66.460      , -            , 79.930       , 71.13
   26.0, 5883.817, 3.960, -1.21 , 101.000    , 110.000     , -           , 92.000      , -           , -            , 109.030      , 115.93
   26.0, 5902.473, 4.593, -1.75 , 34.000     , 45.000      , 32.360      , 32.000      , -           , -            , 36.380       , -
   26.0, 5916.247, 2.453, -2.99 , 110.000    , -           , -           , 104.000     , 95.330      , -            , -            , 115.5
   26.0, 5934.655, 3.928, -1.02 , 109.000    , -           , -           , 104.000     , 101.280     , 130.790      , 112.200      , -
   26.0, 6016.660, 3.546, -1.67 , 134.000    , -           , -           , 129.000     , -           , -            , -            , -
   26.0, 6020.169, 4.607, -0.21 , 186.000    , -           , -           , 173.000     , -           , -            , -            , -
   26.0, 6024.058, 4.548, -0.06 , 139.000    , 148.000     , 117.470     , 130.000     , 119.860     , 146.040      , 126.450      , 129.5
   26.0, 6027.051, 4.076, -1.09 , 105.000    , 107.000     , 91.600      , 96.000      , 89.950      , 103.170      , 101.130      , 104.89
   26.0, 6056.005, 4.733, -0.4  , 99.000     , 111.000     , 87.610      , 86.000      , -           , 101.200      , 92.930       , 95.05
   26.0, 6065.482, 2.608, -1.53 , 180.000    , -           , 199.860     , 178.000     , 161.310     , 200.610      , 198.400      , 188.12
   26.0, 6079.009, 4.652, -0.97 , 72.000     , 83.000      , 68.780      , 65.000      , 67.280      , 78.170       , 81.580       , 78.32
   26.0, 6082.711, 2.223, -3.58 , -          , 124.000     , 102.850     , 72.000      , 75.870      , 101.060      , 88.350       , 89.41
   26.0, 6093.644, 4.607, -1.35 , 53.000     , 73.000      , 55.770      , 49.000      , 50.330      , 71.300       , 65.590       , 55.25
   26.0, 6096.665, 3.984, -1.78 , 65.000     , 86.000      , 70.910      , 64.000      , 59.160      , 79.220       , 68.840       , 70.14
   26.0, 6098.244, 4.558, -1.8  , 43.000     , 66.000      , 44.250      , 39.000      , 33.100      , 50.100       , 42.380       , 40.26
   26.0, 6120.248, 0.910, -5.95 , 31.000     , 89.000      , 71.570      , 29.000      , 28.230      , 60.460       , 41.070       , -
   26.0, 6136.615, 2.453, -1.4  , 177.000    , -           , -           , 170.000     , 174.600     , -            , -            , -
   26.0, 6137.692, 2.588, -1.4  , 189.000    , -           , 238.530     , 182.000     , 192.680     , 244.170      , 218.840      , 215.81
   26.0, 6151.618, 2.176, -3.29 , 97.000     , 140.000     , 121.310     , 89.000      , 84.160      , 119.650      , 107.500      , 106.02
   26.0, 6157.728, 4.076, -1.11 , 106.000    , -           , -           , 99.000      , 100.270     , -            , 118.680      , 114.6
   26.0, 6165.360, 4.142, -1.47 , 73.000     , 86.000      , 80.120      , 66.000      , 72.770      , 82.000       , 85.410       , 83.1
   26.0, 6170.507, 4.795, -0.38 , 137.000    , -           , -           , 119.000     , -           , -            , -            , -
   26.0, 6173.336, 2.223, -2.88 , 128.000    , -           , 142.130     , 112.000     , 115.190     , 147.020      , 138.970      , 135.34
   26.0, 6187.990, 3.943, -1.57 , 81.000     , 96.000      , 87.800      , 75.000      , 76.530      , 93.170       , -            , 81.75
   26.0, 6191.558, 2.433, -1.42 , 190.000    , -           , 246.050     , 180.000     , 175.130     , 231.620      , 202.470      , 207.21
   26.0, 6200.313, 2.605, -2.44 , 123.000    , -           , 139.760     , 111.000     , 106.770     , 143.960      , 139.340      , 127.88
   26.0, 6213.430, 2.223, -2.48 , 128.000    , -           , 157.760     , 127.000     , 123.300     , 162.670      , -            , -
   26.0, 6230.723, 2.559, -1.28 , 240.000    , -           , -           , 229.000     , -           , -            , 218.650      , -
   26.0, 6240.646, 2.223, -3.39 , 96.000     , 139.000     , 102.920     , 85.000      , -           , 117.450      , -            , 103.24
   26.0, 6252.555, 2.403, -1.72 , 182.000    , -           , 203.040     , 167.000     , 175.250     , 204.290      , 191.440      , -
   26.0, 6254.259, 2.279, -2.44 , 162.000    , -           , -           , 157.000     , -           , -            , -            , -
   26.0, 6265.130, 2.180, -2.55 , 151.000    , -           , 173.670     , 131.000     , 141.430     , 182.140      , 160.720      , 160.94
   26.0, 6311.500, 2.830, -3.23 , 74.000     , 96.000      , 83.920      , 70.000      , -           , -            , -            , -
   26.0, 6322.686, 2.588, -2.43 , 127.000    , -           , 146.310     , 113.000     , 119.160     , 147.570      , 140.420      , 131.07
   26.0, 6380.743, 4.186, -1.32 , 86.000     , 114.000     , -           , 79.000      , -           , -            , -            , 89.23
   26.0, 6392.539, 2.280, -4.03 , 49.000     , 93.000      , -           , 49.000      , -           , 75.530       , -            , 65.79
   26.0, 6393.601, 2.433, -1.43 , 187.000    , -           , -           , 186.000     , -           , -            , -            , -
   26.0, 6411.649, 3.653, -0.66 , 149.000    , -           , -           , 143.000     , -           , -            , -            , -
   26.0, 6419.950, 4.733, -0.09 , 121.000    , 124.000     , -           , 99.000      , -           , -            , 123.790      , -
   26.0, 6421.351, 2.279, -2.01 , 179.000    , -           , -           , 178.000     , -           , -            , -            , -
   26.0, 6430.846, 2.176, -2.01 , 177.000    , -           , -           , 171.000     , -           , -            , -            , -
   26.0, 6436.407, 4.190, -2.46 , -          , 47.000      , 37.940      , 21.000      , -           , -            , -            , -
   26.0, 6469.193, 4.835, -0.62 , 92.000     , -           , -           , 84.000      , -           , -            , -            , -
   26.0, 6498.939, 0.958, -4.7  , 115.000    , -           , -           , 104.000     , -           , -            , -            , -
   26.0, 6518.367, 2.830, -2.3  , 98.000     , 140.000     , -           , 104.000     , -           , -            , -            , -
   26.0, 6551.678, 0.990, -5.79 , 42.000     , 117.000     , -           , 38.000      , -           , -            , -            , -
   26.0, 6574.228, 0.990, -5.02 , 90.000     , -           , -           , 74.000      , -           , -            , -            , -
   26.0, 6591.313, 4.590, -2.07 , -          , 47.000      , -           , 22.000      , -           , -            , -            , -
   26.0, 6592.914, 2.723, -1.47 , 165.000    , -           , -           , 157.000     , -           , -            , -            , -
   26.0, 6593.871, 2.437, -2.42 , 144.000    , -           , -           , 127.000     , -           , -            , -            , -
   26.0, 6597.561, 4.795, -0.92 , 67.000     , 83.000      , -           , 54.000      , -           , -            , -            , -
   26.0, 6608.026, 2.280, -4.03 , 59.000     , 112.000     , -           , 51.000      , -           , -            , -            , -
   26.0, 6609.110, 2.559, -2.69 , 122.000    , -           , -           , 119.000     , -           , -            , -            , -
   26.0, 6646.932, 2.610, -3.99 , -          , -           , -           , 41.000      , -           , -            , -            , -
   26.0, 6653.853, 4.140, -2.52 , -          , 37.000      , -           , 23.000      , -           , -            , -            , -
   26.0, 6699.142, 4.590, -2.19 , 17.000     , 34.000      , -           , 16.000      , -           , -            , -            , -
   26.0, 6703.567, 2.760, -3.16 , 77.000     , 116.000     , -           , 72.000      , -           , -            , -            , -
   26.0, 6704.481, 4.220, -2.66 , -          , 24.000      , -           , -           , -           , -            , -            , -
   26.0, 6710.319, 1.800, -4.88 , 68.000     , -           , -           , 62.000      , -           , -            , -            , -
   26.0, 6713.745, 4.790, -1.6  , 33.000     , 53.000      , -           , 33.000      , -           , -            , -            , -
   26.0, 6725.357, 4.103, -2.3  , 33.000     , 53.000      , -           , 33.000      , -           , -            , -            , -
   26.0, 6726.666, 4.607, -1.17 , 65.000     , 79.000      , -           , 62.000      , -           , -            , -            , -
   26.0, 6739.522, 1.560, -4.95 , 32.000     , 90.000      , -           , 39.000      , -           , -            , -            , -
   26.0, 6745.956, 4.070, -2.77 , -          , 20.000      , -           , -           , -           , -            , -            , -
   26.0, 6750.153, 2.424, -2.62 , 123.000    , -           , -           , 114.000     , -           , -            , -            , -
   26.0, 6752.707, 4.638, -1.2  , 73.000     , -           , -           , 72.000      , -           , -            , -            , -
   26.0, 6783.704, 2.590, -3.98 , 52.000     , -           , -           , 60.000      , -           , -            , -            , -
   26.0, 6793.259, 4.070, -2.47 , 27.000     , -           , -           , 29.000      , -           , -            , -            , -
   26.0, 6806.845, 2.730, -3.21 , 77.000     , 120.000     , -           , 72.000      , -           , -            , -            , -
   26.0, 6810.263, 4.607, -0.99 , 72.000     , 90.000      , -           , 68.000      , -           , -            , -            , -
   26.0, 6820.372, 4.638, -1.17 , 64.000     , 89.000      , -           , 61.000      , -           , -            , -            , -
   26.0, 6841.339, 4.607, -0.6  , -          , 132.000     , -           , 106.000     , -           , -            , -            , -
   26.0, 6851.635, 1.610, -5.32 , 20.000     , 93.000      , -           , 29.000      , -           , -            , -            , -
   26.0, 6858.150, 4.607, -0.93 , 75.000     , 99.000      , -           , 79.000      , -           , -            , -            , -
   26.0, 7130.922, 4.217, -0.7  , 129.000    , -           , -           , 135.000     , -           , -            , -            , -
   26.0, 7132.986, 4.076, -1.61 , 67.000     , -           , -           , -           , -           , -            , -            , -
   26.0, 7421.558, 4.638, -1.8  , 27.000     , 48.000      , -           , 37.000      , -           , -            , -            , -
   26.0, 7547.896, 5.099, -1.1  , 21.000     , 44.000      , -           , 31.000      , -           , -            , -            , -
   26.0, 7723.208, 2.279, -3.62 , 90.000     , 134.000     , -           , 87.000      , -           , -            , -            , -
   26.1, 4491.407, 2.855, -2.59 , -          , -           , -           , 101.000     , -           , -            , -            , -
   26.1, 4508.288, 2.855, -2.31 , -          , -           , -           , 98.000      , -           , -            , -            , -
   26.1, 4576.339, 2.844, -2.92 , -          , -           , -           , 99.000      , -           , -            , -            , -
   26.1, 4620.520, 2.844, -3.23 , -          , -           , -           , 84.000      , -           , -            , -            , -
   26.1, 4993.347, 2.807, -3.67 , -          , -           , -           , 66.000      , -           , -            , -            , -
   26.1, 5132.657, 2.807, -4.0  , 59.000     , -           , -           , 47.000      , -           , -            , -            , -
   26.1, 5197.559, 3.230, -2.25 , 124.000    , -           , -           , 123.000     , -           , -            , -            , -
   26.1, 5234.619, 3.221, -2.24 , 113.000    , -           , -           , 113.000     , -           , -            , -            , -
   26.1, 5264.812, 3.230, -3.13 , -          , -           , -           , -           , -           , -            , -            , -
   26.1, 5275.999, 3.199, -1.91 , -          , -           , -           , 193.000     , -           , -            , -            , -
   26.1, 5284.098, 2.891, -3.01 , 89.000     , -           , -           , 82.000      , -           , -            , -            , -
   26.1, 5325.559, 3.221, -3.17 , 69.000     , 67.000      , -           , 64.000      , -           , -            , -            , -
   26.1, 5414.046, 3.221, -3.62 , 49.000     , 45.000      , -           , 46.000      , -           , -            , -            , -
   26.1, 5425.247, 3.199, -3.21 , 54.000     , -           , -           , 62.000      , -           , -            , -            , -
   26.1, 5534.834, 3.245, -2.77 , 110.000    , 93.000      , -           , 236.000     , -           , -            , -            , -
   26.1, 5991.368, 3.153, -3.56 , 64.000     , -           , 48.320      , -           , 60.610      , 66.440       , 65.110       , 65.53
   26.1, 6084.099, 3.199, -3.8  , -          , 46.000      , 29.610      , 44.000      , 50.210      , 51.970       , 55.450       , 57.98
   26.1, 6149.246, 3.889, -2.72 , 56.000     , 43.000      , 38.610      , 60.000      , 65.980      , 56.030       , 72.170       , 62.31
   26.1, 6247.545, 3.891, -2.34 , 78.000     , 53.000      , 48.990      , 83.000      , 86.820      , 80.580       , -            , 90.55
   26.1, 6369.462, 2.891, -4.11 , 45.000     , 35.000      , -           , 40.000      , 40.390      , 40.140       , 45.990       , 49.41
   26.1, 6416.921, 3.891, -2.68 , 63.000     , 58.000      , -           , 60.000      , -           , 59.430       , -            , 69.47
   26.1, 6432.682, 2.891, -3.58 , 177.000    , 59.000      , -           , 70.000      , -           , -            , -            , -
   26.1, 6456.383, 3.904, -2.05 , 96.000     , 70.000      , -           , 93.000      , -           , -            , -            , -
   28.0, 5424.645, 1.951, -2.77 , -          , 128.800     , -           , -           , 81.000      , -            , 90.200       , 94.700
   28.0, 5435.858, 1.986, -2.58 , -          , 120.200     , 105.600     , 81.200      , 82.300      , 108.100      , 92.000       , 100.200
   28.0, 5748.351, 1.676, -3.24 , -          , -           , 95.800      , -           , 72.400      , 98.100       , 84.900       , -
   28.0, 5846.994, 1.676, -3.46 , -          , 116.000     , 92.200      , 60.100      , 63.700      , 90.900       , 78.600       , 76.100
   28.0, 6007.310, 1.676, -3.4  , -          , 97.800      , -           , -           , 54.800      , 83.100       , 66.000       , 64.600
   28.0, 6108.116, 1.676, -2.6  , -          , -           , 133.800     , 108.800     , 106.000     , 137.200      , 124.900      , 114.500
   28.0, 6176.807, 4.088, -0.26 , -          , 97.000      , -           , 79.200      , 81.900      , 96.900       , -            , 85.600
   28.0, 6191.178, 1.676, -2.47 , -          , 169.200     , 146.300     , 118.400     , 110.000     , 145.500      , 136.300      , 126.900
   28.0, 6204.600, 4.088, -1.08 , -          , 61.200      , -           , 46.600      , 39.100      , 52.100       , 49.700       , 48.700
   28.0, 6223.981, 4.105, -0.91 , -          , 52.900      , -           , 45.500      , 45.600      , 56.400       , 47.300       , 54.200
   28.0, 6327.599, 1.676, -3.17 , -          , 135.400     , 116.500     , 82.400      , 83.900      , 114.300      , 93.600       , 96.900
   28.0, 6378.247, 4.154, -0.82 , -          , 77.500      , -           , 55.000      , 51.700      , 64.700       , 64.600       , 65.900
   28.0, 6532.873, 1.935, -3.35 , -          , 92.000      , 85.200      , 51.700      , 46.400      , 82.100       , 75.400       , 65.800
   28.0, 6586.310, 1.951, -2.78 , -          , 135.600     , 110.600     , 81.300      , -           , 113.500      , -            , -
   28.0, 6643.630, 1.676, -2.22 , -          , 209.200     , -           , -           , -           , -            , 156.600      , -
   28.0, 6767.772, 1.826, -2.14 , -          , 186.700     , 157.100     , 124.800     , 125.300     , 157.200      , 146.300      , 134.100
   39.1, 5087.416, 1.084, -0.16 , 107.000    , 104.800     , 87.700      , 93.500      , 89.000      , -            , 102.200      , 97.500
   39.1, 5289.815, 1.033, -1.68 , 31.600     , 39.400      , 26.300      , 24.500      , 17.700      , 43.100       , 32.200       , 37.400
   39.1, 5728.886, 1.839, -1.15 , -          , 31.900      , 15.100      , 16.900      , 14.800      , -            , 27.400       , 25.800
   40.0, 6127.440, 0.154, -1.06 , 16.000     , 101.900     , 68.700      , 11.900      , 16.700      , 39.400       , 15.400       , 15.300
   40.0, 6134.550, 0.000, -1.28 , 16.800     , 100.900     , 64.200      , 10.300      , 7.900       , 39.000       , 12.700       , 11.800
   40.0, 6140.460, 0.519, -1.41 , -          , -           , 19.600      , -           , -           , 17.200       , -            , -
   40.0, 6143.200, 0.071, -1.1  , 21.000     , 104.600     , 69.500      , 19.200      , 10.600      , 46.600       , 25.500       , -
   40.0, 6445.740, 0.999, -0.83 , -          , 31.900      , 16.500      , -           , 3.800       , 18.600       , -            , -
   57.1, 5303.530, 0.320, -1.35 , 43.600     , 63.200      , 54.600      , 37.800      , 46.700      , 47.900       , 21.500       , -
   57.1, 6320.430, 0.170, -1.52 , 49.200     , 66.600      , 66.300      , 41.800      , 32.700      , 58.900       , 18.000       , 20.600
   57.1, 6348.480, 0.320, -1.41 , -          , -           , 17.800      , -           , -           , -            , -            , 16.000
   57.1, 6774.330, 0.120, -1.709, -          , -           , -           , 35.000      , -           , 55.000       , 22.500       , 16.900
   58.1, 4914.924, 0.924, -0.81 , 23.300     , -           , 26.900      , 9.600       , -           , -            , -            , 13.000
   58.1, 5187.458, 0.924, 0.17  , 43.700     , 69.500      , 60.000      , 54.500      , -           , 52.100       , 37.700       , 48.800
   58.1, 5274.229, 0.924, 0.13  , 52.300     , 57.800      , -           , 44.400      , 39.200      , 53.600       , 45.100       , 46.300
   58.1, 5330.556, 0.924, -0.4  , 28.500     , -           , 41.800      , 22.800      , 18.400      , 39.600       , -            , 31.700
   58.1, 6043.373, 0.924, -0.48 , 20.300     , 34.500      , -           , 16.200      , -           , 27.900       , -            , -
   60.1, 4706.540, 0.000, -0.71 , 73.300     , -           , 79.400      , 52.100      , 47.800      , 70.800       , 66.100       , 59.800
   60.1, 4914.380, 0.380, -0.7  , 59.700     , 88.200      , 63.900      , 37.900      , -           , 66.200       , 49.800       , 49.700
   60.1, 5063.720, 0.980, -0.75 , 24.600     , 28.800      , 27.300      , -           , 12.100      , 21.000       , 15.500       , -
   60.1, 5092.788, 0.380, -0.61 , 58.600     , -           , -           , -           , 39.600      , 57.000       , 48.800       , 44.700
   60.1, 5234.190, 0.550, -0.46 , 74.600     , 99.700      , -           , 45.300      , 38.600      , 53.000       , 51.500       , 46.400
   60.1, 5311.450, 0.986, -0.42 , 29.700     , 48.100      , 37.100      , 27.300      , -           , 37.400       , 32.600       , 28.900
   60.1, 5485.700, 1.260, -0.12 , 42.500     , 56.300      , 40.600      , 25.600      , 25.400      , 37.200       , 33.500       , -
   60.1, 5740.858, 1.160, -0.53 , 23.100     , 35.100      , 25.100      , 16.900      , 8.400       , 25.400       , 15.900       , 10.700
   60.1, 5811.570, 0.859, -0.86 , 22.000     , 32.000      , 23.000      , 12.700      , 9.000       , 19.100       , -            , 10.700
   62.1, 4566.202, 0.333, -0.59 , 41.300     , 64.500      , 55.400      , 27.000      , 24.300      , 49.200       , 31.100       , 26.600
   62.1, 4676.900, 0.040, -0.87 , 40.400     , 72.300      , 65.500      , -           , 33.100      , 49.700       , 43.200       , 28.600
   62.1, 4643.230, 0.380, -0.46 , 47.700     , 55.800      , 54.300      , 24.400      , 20.500      , 51.100       , 33.700       , -
   62.1, 4701.600, 0.100, -1.44 , -          , -           , -           , -           , -           , -            , -            , -
   62.1, 4704.400, 0.000, -0.86 , 55.100     , -           , -           , -           , -           , -            , -            , -

